Self-Consistent Modeling of Metastable Helium Exoplanet Transits

Absorption of stellar X-ray and Extreme Ultraviolet radiation in the upper atmosphere of close-in exoplanets can give rise to hydrodynamic outflows, which may lead to the gradual shedding of their primordial, light element envelopes. Excess absorption by neutral helium atoms in the metastable state has recently emerged as a viable diagnostic of atmospheric escape. Here we present a public module to the 1D photo-ionization hydrodynamic code ATES, designed to calculate the HeI triplet transmission probability for a broad range of planetary parameters. By relaxing the isothermal outflow assumption, the code enables a self-consistent assessment of the HeI triplet absorption depth along with the atmospheric mass loss rate and the outflow temperature profile, which strongly affects the recombination rate of HeII into HeI triplet. We investigate how the transit signal can be expected to depend upon known system parameters, including host spectral type, orbital distance, as well as planet gravity. At variance with previous studies, which identified K-type stars as favorable hosts, we conclude that late M-dwarfs with Neptune-sized planets orbiting at ~0.05-0.1 AU can be expected to yield the strongest transit signal well in excess of 30% for near-cosmological He/H abundances. More generally, we show that the physics which regulates the population and depletion of the metastable state, combined with geometrical effects, can yield somewhat counter-intuitive results, such as a non-monotonic dependence of the transit depth on orbital distance. These are compounded by a strong degeneracy between the stellar EUV flux intensity and the atmospheric He/H abundance, both of which are highly uncertain. Compared against spectroscopy data our modelling suggests that either a large fraction of the targets have helium depleted envelopes, or, that the input stellar EUV spectra are systematically overestimated.

==> pdflatex_compile.sh <==
#!/bin/bash

pdflatex Arxiv.tex
bibtex Arxiv.aux
pdflatex Arxiv.tex
pdflatex Arxiv.tex

